Inside-Out Planet Formation: VI. Oligarchic Coagulation of Planetesimals from a Pebble Ring?

Inside-Out Planet Formation (IOPF) is a theory addressing the origin of Systems of Tightly-Packed Inner Planets (STIPs) via {\it in situ} formation and growth of the planets. It predicts that a pebble ring is established at the pressure maximum associated with the dead zone inner boundary (DZIB) with an inner disk magnetorotational instability (MRI)-active region. Using direct $N$-body simulations, we study the collisional evolution of planetesimals formed from such a pebble ring, in particular examining whether a single dominant planet emerges. We consider a variety of models, including some in which the planetesimals are continuing to grow via pebble accretion. We find that the planetesimal ring undergoes oligarchic evolution, and typically turns into 2 or 3 surviving oligarchs on nearly coplanar and circular orbits, independent of the explored initial conditions or form of pebble accretion. The most massive oligarchs typically consist of about $70\%$ of the total mass, with the building-up process typically finishing within $\sim 10^5$ years. However, a relatively massive secondary planet always remains with $\sim30-65\%$ of the mass of the primary. Such secondary planets have properties that are inconsistent with the observed properties of the innermost pairs of planets in STIPs. Thus, for IOPF to be a viable theory for STIP formation, it needs to be shown how oligarchic growth of a relatively massive secondary from the initial pebble ring can be avoided. We discuss some potential additional physical processes that should be included in the modeling and explored as next steps.

==> plot_mass_dist.py <==

import numpy as np
import matplotlib.pyplot as plt
import matplotlib
matplotlib.use('Agg')
matplotlib.rcParams.update({'font.size': 14})

data_pa_4_3 = np.genfromtxt('mass_dist_pa.txt', usecols=(1,2), dtype=None)
data_pa_2 = np.genfromtxt('mass_dist_pa_m_2.txt', usecols=(1,2), dtype=None)
data_npa = np.genfromtxt('mass_dist_no_pa.txt', usecols=(1,2), dtype=None)

# cumulative
# plt.hist(data_pa_4_3[:,0], bins=50, cumulative=True, histtype='step', fill=None, label='w/ pa $M^{4/3}$', color='red', linewidth=2)
# plt.hist(data_pa_2[:,0], bins=50, cumulative=True, histtype='step', fill=None, label='w/ pa $M^{2}$', color='green', linewidth=2)
# plt.hist(data_npa[:,0], bins=50, cumulative=True, histtype='step', fill=None, label='w/o pa', color='blue', linewidth=2)

# simple histogram
plt.hist(data_pa_4_3[:,0], bins=50, label='w/ pa $M^{4/3}$', color='red')
plt.hist(data_pa_2[:,0], bins=50, label='w/ pa $M^{2}$', color='grey', alpha=0.9)
plt.hist(data_npa[:,0], bins=50, label='w/o pa', color='blue', alpha=0.5)
plt.legend(loc=1)
# plt.xscale('log')
plt.xlabel('$M_{\\rm P} / M_{\\rm S}$')
plt.ylabel('Number of oligarchs')
plt.savefig('mass_dist.pdf')
plt.show()


==> plot_mass_semi.py <==
import os
import sys
import h5py
import glob
import shutil
import numpy as np
from fractions import Fraction
import argparse
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

matplotlib.rcParams.update({'font.size': 14})

parser = argparse.ArgumentParser()
parser.add_argument('-f', '--file', action='store', type=str, dest='file',
                  help='The directory name of the model (e.g., em_0.00_*)')
parser.add_argument('-m', '--models', nargs='*', required=False, dest="model_list", help='a list of model directory names')
# parser.add_option('-o', '--output_file', action='store', type='string', dest='output_file',
#                   help='The name of the output file (optional)')
options = parser.parse_args()
if options.file is None and options.model_list is None:
    print('Usage: python plot_mass_semi -f <model_name> -m <list_of_models>')
    sys.exit(0)

# Constants
m_earth_in_m_sun = 3.e-6

if options.model_list is not None:
    h5fns = []
    for m in options.model_list:
        if "*" not in m:
            m = os.path.join(m, '*.h5')
        h5fns.append(sorted(glob.glob(m)))
    h5fns = [item for sublist in h5fns for item in sublist]
else:
    h5fns = sorted(glob.glob(options.file))
model_list = []
print('The following files have been discovered: %s' % h5fns)
if len(h5fns) > 0:
    n_particles_dict = dict()
    # the collective quantities below are used to generate color bar of the inc
    semi_collective = np.array([])
    ecc_collective = np.array([])
    inc_collective = np.array([])
    rank_collective = np.array([])
    mass_collective = np.array([])
    y_offset_collective = np.array([])
    p_ratio_collective = np.array([])
    p_ratio_rank_collective = np.array([])
    sep_r_hill_collective = np.array([])
    ax_mass_semi = None  # this is used to plot the per-system mass-semi panels
    ax_mass_collective = []  # a list of the axes of all per-system mass-semi subplots (used for the colorbar)

    f_sep = open('sep_rh.txt', 'w')
    # start iterating
    for h5fn_id, h5fn in enumerate(h5fns):
        # get the parent dir name as the model name
        model_name = os.path.basename(os.path.dirname(os.path.abspath(h5fn)))
        print('Model: %s' % model_name)
        if model_name not in model_list:
            model_list.append(model_name)
            ax_mass_semi = None
        output_file_name = os.path.splitext(os.path.basename(h5fn))[0]
        print('Processing %s' % h5fn)
        # temporarily copying the .unfinished file to /tmp
        new_file_path = os.path.join('/tmp', os.path.basename(h5fn))
        shutil.copyfile(h5fn, new_file_path)
        with h5py.File(new_file_path, 'r') as h5f, h5py.File(output_file_name, 'w') as h5f_out:
            step_id_list = []
            print('Mapping internal data structure...')
            for dset_name in h5f:
                if 'Step#' in dset_name:
                    step_id = int(dset_name.split('#')[1])
                    step_id_list.append(step_id)
            if len(step_id_list) == 0: continue
            print('%d steps found' % len(step_id_list))

            # Now go to the last step
            last_step = h5f['Step#%d' % max(step_id_list)]

            # get the last-step data
            n_particles_dict[h5fn] = len(last_step['ecc'].value)
            ecc = last_step['ecc'].value[-1]
            inc = last_step['inc'].value[-1]
            semi = last_step['semi'].value[-1]
            mass = last_step['mass'].value[-1]
            t = last_step['time'].value[-1]
            hashes = last_step['hash'].value[-1]

            # remove the NaNs
            flags = ~np.isnan(ecc)
            ecc = ecc[flags]
            inc = inc[flags]
            semi = semi[flags]
            mass_star = mass[0]
            mass = mass[flags]
            hashes = hashes[flags]

            # orbital period ratios
            # semi_sorted = np.sort(semi)
            if len(semi) >= 2:
                for ai in range(len(semi)-1):
                    p_ratio = (semi[ai+1] / semi[ai]) ** 1.5
                    if p_ratio < 1:
                        p_ratio = 1.0 / p_ratio
                    print(Fraction(p_ratio).limit_denominator(30))
                    # Store the period ratios for subsequent plotting
                    p_ratio_collective = np.append(p_ratio_collective, p_ratio)
                    p_ratio_rank_collective = np.append(p_ratio_rank_collective, h5fn_id+1)
                    # Compute the separation in Hill radii of the more massive planet
                    r_hill = semi[np.argmax([mass[ai+1], mass[ai]])] * (np.max([mass[ai+1], mass[ai]])/(3*mass_star)) ** (1./3)
                    sep_r_hill = np.abs(semi[ai+1]-semi[ai]) / r_hill
                    sep_r_hill_collective = np.append(sep_r_hill_collective, sep_r_hill)
                    print('Separation in R_h', sep_r_hill)
                    f_sep.write('%s\t%.2f\t%.2f\t\n' % (model_name, sep_r_hill, p_ratio))

            # plot the diagram of final states
            plt.figure(0, figsize=(12, 6))
            semi_collective = np.append(semi_collective, semi)
            ecc_collective = np.append(ecc_collective, ecc)
            inc_collective = np.append(inc_collective, inc)
            mass_collective = np.append(mass_collective, mass)
            rank_collective = np.append(rank_collective, (h5fn_id+1)*np.ones(len(semi)))
            y_offset = 0.0 * np.random.rand(len(semi))
            y_offset_collective = np.append(y_offset_collective, y_offset)
            plt.errorbar((h5fn_id+1)*np.ones(len(semi))+y_offset, semi, yerr=ecc*semi, alpha=0.5, color='black', linestyle='None')
            print('mass:', mass)
            # plt.scatter(semi, (h5fn_id+1)*np.ones(len(semi)), s=200*mass/m_earth_in_m_sun,
                        # cmap=plt.cm.viridis, c=np.degrees(inc))

            # mass growth profile of the most massive particle & N_bound
            hash_most_massive = hashes[np.argmax(mass)]
            mass_growth_t = None
            bound_particles_t = None
            for step_id in sorted(step_id_list):
                hashes_step = h5f['Step#%d' % step_id]['hash'].value
                ecc_step = h5f['Step#%d' % step_id]['ecc'].value
                if hashes_step.shape[0] == 0: continue
                # find the ID that has the hash of the most massive particle
                # m_vec = h5f['Step#%d' % step_id]['mass'].value[:, np.argwhere(hashes_step[0]==hash_most_massive)]
                # alternatively, find the most massive particle at all time (the particle may change)
                m_vec = np.max(h5f['Step#%d' % step_id]['mass'].value[:, 1:], axis=1)
                n_bound = np.sum(np.logical_not(np.isnan(ecc_step)), axis=1)
                if mass_growth_t is None:
                    mass_growth_t = m_vec
                    bound_particles_t = n_bound
                else:
                    mass_growth_t = np.append(mass_growth_t, m_vec, axis=0)
                    bound_particles_t = np.append(bound_particles_t, n_bound, axis=0)
            mass_growth_t = mass_growth_t.flatten()
            bound_particles_t = bound_particles_t.flatten()
            print('Mass of the most massive particle:', mass_growth_t)

            plt.figure(1) # mass growth of the most massive particle
            plt.loglog()
            plt.plot(mass_growth_t/m_earth_in_m_sun)

            plt.figure(2)  # fraction of bound particles
            plt.xscale('log')
            plt.plot(bound_particles_t/float(bound_particles_t[0]))

            fig = plt.figure(10, figsize=(12, 8))  # plot the mass-semi, one system per plot, one model per row
            if ax_mass_semi is None:
                ax_mass_semi = fig.add_subplot(len(h5fns)/5, 5, h5fn_id+1)
                ax = ax_mass_semi
                ax.set_ylabel('$M$ [$M_{\\oplus}$]')
            else:
                ax = fig.add_subplot(len(h5fns)/5, 5, h5fn_id+1, sharex=ax_mass_semi, sharey=ax_mass_semi)
                plt.setp(ax.get_yticklabels(), visible=False)  # hide y-axis labels except for the first column
            ax.set_xlim([0.07, 0.14])
            if h5fn_id/5 < len(h5fns)/5 - 1:
                # not the last row, hide x-axis labels
                plt.setp(ax.get_xticklabels(), visible=False)
            else:
                ax.set_xlabel('$a$ [au]')
            ax.errorbar(semi, mass/m_earth_in_m_sun, xerr=semi*ecc, alpha=0.7, color='black', linestyle='None')
            img = ax.scatter(semi, mass/m_earth_in_m_sun, c=np.degrees(inc), cmap=plt.cm.magma, vmin=0, vmax=5)
            m_ratio = np.max(mass) / mass.sum()
            print('Mass ratio of the primary: %f' % m_ratio)
            ax.annotate(str(np.around(m_ratio, decimals=2)), xy=(0.077, np.mean(mass)/m_earth_in_m_sun), xytext=(0.077, np.mean(mass)/m_earth_in_m_sun))
            ax_mass_collective.append(ax)

    f_sep.close()

    plt.figure(0)
    plt.xlabel('Rank')
    plt.ylabel('$a$ [au]')
    plt.scatter(rank_collective+y_offset_collective, semi_collective, s=200*mass_collective/m_earth_in_m_sun,
                cmap=plt.cm.jet, c=np.degrees(inc_collective))
    plt.colorbar(label='$i$ [deg]')
    plt.scatter(0, 0.125, s=200, color='black')
    plt.annotate(xy=(0.15, 0.1), xytext=(0.15, 0.1), s='$1 M_{\\rm \oplus}$')
    plt.savefig('a_e_m_diagram.pdf')
    plt.close(0)

    plt.figure(1)
    plt.xlabel('$t$ [yr]')
    plt.ylabel('$m$ [$M_{\\oplus}$]')
    plt.savefig('mass_max_t.pdf')
    plt.close(1)

    plt.figure(2)
    plt.xlabel('$t$ [yr]')
    plt.ylabel('$f_{\\rm bound}$')
    plt.savefig('f_bound_t.pdf')
    plt.close(2)

    plt.figure(3, figsize=(12, 6))
    print(p_ratio_collective, p_ratio_rank_collective)
    plt.scatter(p_ratio_rank_collective, p_ratio_collective)
    plt.axhline(y=3./2)
    plt.axhline(y=5./4)
    plt.axhline(y=7./5)
    plt.xlabel('Rank')
    plt.ylabel('$P_{\\rm out}/P_{\\rm out}$')
    plt.savefig('period_ratios.pdf')
    plt.close(3)

    # make the mass-semi_major_axis plot
    plt.figure(4)
    print('Plotting mass-a...')
    print(mass_collective)
    plt.scatter(semi_collective, mass_collective/m_earth_in_m_sun, cmap=plt.cm.jet, c=np.degrees(inc_collective))
    plt.errorbar(semi_collective, mass_collective/m_earth_in_m_sun, xerr=ecc_collective*semi_collective, alpha=0.5, color='black', linestyle='None')
    plt.colorbar(label='$i$ [deg]')
    plt.xlabel('$a$ [au]')
    plt.ylabel('$m$  [$M_{\\oplus}$]')
    plt.savefig('mass_semi.pdf')
    plt.close(4)

    print('Separation: Mean: %f r_h, std: %f' % (np.mean(sep_r_hill_collective), np.std(sep_r_hill_collective)))

    fig = plt.figure(10)
    cbar_ax = fig.add_axes([0.91, 0.12, 0.02, 0.75])
    cbar = fig.colorbar(img, cbar_ax, label='$i$ [deg]')
    plt.savefig('mass_semi_panel.pdf')
    plt.close(10)

